Some results on Archdeacon's conjecture for rotation systems

A rotation system on $n$ elements assigns to each element a cyclic order of the other $n-1$ elements. A four-element subset is non-planar if its induced rotation system cannot be realized by a crossing-free drawing of $K_4$. As a combinatorial strengthening of Hill's conjecture on the crossing number of the complete graph, Archdeacon conjectured that every rotation system on $n$ elements has at least $H(n)=\frac{1}{4} \lfloor\frac {n}{2}\rfloor \lfloor\frac{n-1}{2}\rfloor \lfloor\frac{n-2}{2}\rfloor \lfloor\frac{n-3}{2}\rfloor$ non-planar four-element subsets. We computationally verify Archdeacon's conjecture for $n\leq 10$ and show that every extremal rotation system in these orders is realizable by a simple drawing. With computer assistance, we prove that every rotation system on $n$ elements has at least $(8/9 - o(1)) H(n)$ non-planar four-element subsets. We also present a proof by hand for a weaker lower bound of $(2/3-o(1)) H(n)$. Finally, extending recent work of Felsner on antipodal pairs in drawings, we show that Archdeacon's conjecture holds for antipodally shellable rotation systems.

==> anc/extendRS.c <==
#include <stdio.h>
#include <time.h>

#define MAXN 9
#define MAXSEQ (MAXN * (MAXN - 1))
#define MAX_KEEP 1000000

int error_flag = 0;

int N;
int U;

int base_rs[MAXN + 1][MAXN];
int ext_rs[MAXN + 1][MAXN];
int work_rs[MAXN + 1][MAXN];

int new_row[MAXN];
int new_row_used[MAXN + 1];

int best_seq[MAXSEQ];
int cand_seq[MAXSEQ];

int kept[MAX_KEEP][MAXSEQ];
int keep_count = 0;
int seq_len = 0;

int current_nonplanar;

FILE *in;
FILE *out;


/* ------------------------------------------------------------ */
/* Read and Write                                               */
/* ------------------------------------------------------------ */

void write_best_sequence(int n)
{
    int pos = 0;

    for (int i = 1; i <= n; i++) {
        for (int j = 0; j < n - 1; j++) {
            if (j) fprintf(out, " ");
            fprintf(out, "%d", best_seq[pos]);
            pos++;
        }
        fprintf(out, "\n");
    }

    fprintf(out, "\n");
}

int valid_system(int sys[MAXN + 1][MAXN], int n)
{
    int seen[MAXN + 1];

    for (int v = 1; v <= n; v++) {
        for (int x = 1; x <= n; x++) {
            seen[x] = 0;
        }

        for (int i = 0; i < n - 1; i++) {
            int x = sys[v][i];

            if (x < 1 || x > n) return 0;
            if (x == v) return 0;
            if (seen[x]) return 0;

            seen[x] = 1;
        }
    }

    return 1;
}

int read_system(int n, int sys[MAXN + 1][MAXN])
{
    int status;

    status = fscanf(in, "%d", &sys[1][0]);

    if (status != 1) {
        return 0;
    }

    for (int j = 1; j < n - 1; j++) {
        if (fscanf(in, "%d", &sys[1][j]) != 1) {
            printf("ERROR: incomplete rotation system in input file.\n");
            error_flag = 1;
            return 0;
        }
    }

    for (int v = 2; v <= n; v++) {
        for (int j = 0; j < n - 1; j++) {
            if (fscanf(in, "%d", &sys[v][j]) != 1) {
                printf("ERROR: incomplete rotation system in input file.\n");
                error_flag = 1;
                return 0;
            }
        }
    }

    if (!valid_system(sys, n)) {
        printf("ERROR: invalid rotation system in input file.\n");
        error_flag = 1;
        return 0;
    }

    return 1;
}

/* ------------------------------------------------------------ */
/* Basic rotation-system operations                             */
/* ------------------------------------------------------------ */

int type_at_element(int sys[MAXN + 1][MAXN], int n, int v,
                   int a, int b, int c)
{
    int rowlen = n - 1;
    int q[3];
    int qlen = 0;
    int idx = 0;

    /*
       This function assumes a < b < c.
       It returns type 1 iff, in the induced cyclic order on {a,b,c},
       b appears immediately after a.
    */

    for (int i = 0; i < rowlen; i++) {
        if (sys[v][i] == a || sys[v][i] == b || sys[v][i] == c) {
            q[qlen] = sys[v][i];
            qlen++;
        }
    }

    for (int i = 0; i < 3; i++) {
        if (q[i] == a) {
            idx = i;
        }
    }

    if (q[(idx + 1) % 3] == b) {
        return 1;
    } else {
        return 2;
    }
}

int nonplanar_quad(int sys[MAXN + 1][MAXN], int n,
             int a, int b, int c, int d)
{
    int t1, t2, t3, t4;

    t1 = type_at_element(sys, n, a, b, c, d);
    t2 = type_at_element(sys, n, b, a, c, d);
    t3 = type_at_element(sys, n, c, a, b, d);
    t4 = type_at_element(sys, n, d, a, b, c);

    /*
       Planar means alternating types:
       1,2,1,2 or 2,1,2,1.
    */

    if (t1 == t3 && t2 == t4 && t1 != t2) {
        return 0;
    } else {
        return 1;
    }
}

int count_nonplanar(int sys[MAXN + 1][MAXN], int n)
{
    int total = 0;

    for (int a = 1; a <= n; a++) {
        for (int b = a + 1; b <= n; b++) {
            for (int c = b + 1; c <= n; c++) {
                for (int d = c + 1; d <= n; d++) {
                    total += nonplanar_quad(sys, n, a, b, c, d);
                }
            }
        }
    }

    return total;
}

void normalize_row(int inrow[], int len, int outrow[])
{
    int minpos = 0;

    for (int i = 1; i < len; i++) {
        if (inrow[i] < inrow[minpos]) {
            minpos = i;
        }
    }

    for (int k = 0; k < len; k++) {
        outrow[k] = inrow[(minpos + k) % len];
    }
}


/* ------------------------------------------------------------ */
/* Canonical form under relabeling and global reversal           */
/* ------------------------------------------------------------ */

int lex_less(int a[], int b[], int len)
{
    for (int i = 0; i < len; i++) {
        if (a[i] < b[i]) return 1;
        if (a[i] > b[i]) return 0;
    }

    return 0;
}

void prepare_work_system(int sys[MAXN + 1][MAXN], int n, int mirror)
{
    int rowlen = n - 1;

    for (int v = 1; v <= n; v++) {
        for (int k = 0; k < rowlen; k++) {
            if (mirror == 0) {
                work_rs[v][k] = sys[v][k];
            } else {
                work_rs[v][k] = sys[v][rowlen - 1 - k];
            }
        }
    }
}

void make_candidate_sequence_from_work(int n, int root, int startpos)
{
    int map[MAXN + 1];
    int inv[MAXN + 1];

    int temp[MAXN];
    int norm[MAXN];

    int rowlen = n - 1;
    int pos = 0;

    for (int i = 1; i <= n; i++) {
        map[i] = 0;
        inv[i] = 0;
    }

    /*
       The chosen root becomes element 1.
    */

    map[root] = 1;
    inv[1] = root;

    /*
       The cyclic order at the root determines the remaining labels.

       The element at position startpos becomes 2,
       the next one becomes 3,
       and so on.
    */

    for (int k = 0; k < rowlen; k++) {
        int oldx = work_rs[root][(startpos + k) % rowlen];

        map[oldx] = k + 2;
        inv[k + 2] = oldx;
    }

    /*
       Now rewrite every row using the new labels.
    */

    pos = 0;

    for (int newv = 1; newv <= n; newv++) {
        int oldv = inv[newv];

        for (int k = 0; k < rowlen; k++) {
            temp[k] = map[work_rs[oldv][k]];
        }

        normalize_row(temp, rowlen, norm);

        for (int k = 0; k < rowlen; k++) {
            cand_seq[pos] = norm[k];
            pos++;
        }
    }
}

void canonicalize(int sys[MAXN + 1][MAXN], int n)
{
    int first = 1;

    seq_len = n * (n - 1);

    for (int mirror = 0; mirror <= 1; mirror++) {

        /*
           First decide whether we are using the original system
           or its global reversal.
        */

        prepare_work_system(sys, n, mirror);

        /*
           Then canonicalize work_rs by trying every possible root
           and every possible starting position in the root row.
        */

        for (int root = 1; root <= n; root++) {
            for (int startpos = 0; startpos < n - 1; startpos++) {

                make_candidate_sequence_from_work(n, root, startpos);

                if (first || lex_less(cand_seq, best_seq, seq_len)) {
                    for (int i = 0; i < seq_len; i++) {
                        best_seq[i] = cand_seq[i];
                    }
                    first = 0;
                }
            }
        }
    }
}

int already_kept(void)
{
    for (int idx = 0; idx < keep_count; idx++) {
        int same = 1;

        for (int i = 0; i < seq_len; i++) {
            if (kept[idx][i] != best_seq[i]) {
                same = 0;
                break;
            }
        }

        if (same) {
            return 1;
        }
    }

    return 0;
}

int insert_canonical_if_new(int n)
{
    if (already_kept()) {
        return 0;
    }

    if (keep_count >= MAX_KEEP) {
        printf("ERROR: MAX_KEEP is too small. Increase MAX_KEEP and recompile.\n");
        error_flag = 1;
        return 0;
    }

    for (int i = 0; i < seq_len; i++) {
        kept[keep_count][i] = best_seq[i];
    }

    keep_count++;

    write_best_sequence(n);

    return 1;
}


/* ------------------------------------------------------------ */
/* Extension                                                     */
/* ------------------------------------------------------------ */

void make_inserted_row(int v, int slot)
{
    int temp[MAXN];
    int norm[MAXN];

    int old_len = N - 1;
    int new_len = N;

    int pos = 0;

    /*
       Insert the new element after position slot in the cyclic order
       at old element v.
    */

    for (int i = 0; i < old_len; i++) {
        temp[pos] = base_rs[v][i];
        pos++;

        if (i == slot) {
            temp[pos] = N + 1;
            pos++;
        }
    }

    normalize_row(temp, new_len, norm);

    for (int i = 0; i < new_len; i++) {
        ext_rs[v][i] = norm[i];
    }
}

void process_extended_system(void)
{
    canonicalize(ext_rs, N + 1);
    insert_canonical_if_new(N + 1);
}

void extend_old_rows_rec(int v)
{
    int added;

    if (error_flag) return;

    if (current_nonplanar > U) {
        return;
    }

    if (v > N) {
        process_extended_system();
        return;
    }

    /*
       There are N - 1 cyclic gaps in the old row of element v.
       We try inserting the new element into each gap.
    */

    for (int slot = 0; slot < N - 1; slot++) {
        make_inserted_row(v, slot);

        added = 0;

        /*
           When row v has just been chosen, the newly determined
           four-subsets are exactly {a,b,v,N + 1} with a < b < v.
        */

        for (int a = 1; a < v; a++) {
            for (int b = a + 1; b < v; b++) {
                added += nonplanar_quad(ext_rs, N + 1, a, b, v, N + 1);
            }
        }

        current_nonplanar += added;

        if (current_nonplanar <= U) {
            extend_old_rows_rec(v + 1);
        }

        current_nonplanar -= added;
    }
}

void extend_new_row_rec(int pos)
{
    if (error_flag) return;

    if (pos == N) {
        for (int i = 0; i < N; i++) {
            ext_rs[N + 1][i] = new_row[i];
        }

        extend_old_rows_rec(1);

        return;
    }

    /*
       The row at the new element is a cyclic permutation of
       1,2,...,N. We fix 1 first to represent each cyclic order once.
    */

    for (int x = 2; x <= N; x++) {
        if (!new_row_used[x]) {
            new_row_used[x] = 1;
            new_row[pos] = x;

            extend_new_row_rec(pos + 1);

            new_row_used[x] = 0;
        }
    }
}

void extend_one_base_system(void)
{
    current_nonplanar = count_nonplanar(base_rs, N);

    for (int i = 1; i <= N + 1; i++) {
        new_row_used[i] = 0;
    }

    new_row[0] = 1;
    new_row_used[1] = 1;

    extend_new_row_rec(1);
}


/* ------------------------------------------------------------ */
/* Main                                                         */
/* ------------------------------------------------------------ */

int main(int argc, char *argv[])
{
    int input_count = 0;

    clock_t start_time;
    clock_t end_time;
    double cpu_seconds;

    if (argc != 5) {
        printf("Usage:\n");
        printf("  ./extendRS N input_file U output_file\n");
        printf("\n");
        printf("Meaning:\n");
        printf("  N          order of systems in input_file\n");
        printf("  U          keep extensions of order N+1 with at most U non-planar four-subsets\n");
        printf("\n");
        printf("Example:\n");
        printf("  ./extendRS 7 rs7_u10.txt 20 rs8_u20.txt\n");
        return 0;
    }

    start_time = clock();

    if (sscanf(argv[1], "%d", &N) != 1) {
        printf("ERROR: invalid value of N.\n");
        return 1;
    }

    if (sscanf(argv[3], "%d", &U) != 1) {
        printf("ERROR: invalid upper bound U.\n");
        return 1;
    }

    if (N < 1 || N + 1 > MAXN) {
        printf("ERROR: this program was compiled with MAXN=%d.\n", MAXN);
        return 1;
    }

    in = fopen(argv[2], "r");

    if (in == NULL) {
        printf("ERROR: cannot open input file %s.\n", argv[2]);
        return 1;
    }

    out = fopen(argv[4], "w");

    if (out == NULL) {
        printf("ERROR: cannot open output file %s.\n", argv[4]);
        fclose(in);
        return 1;
    }

    while (!error_flag && read_system(N, base_rs)) {
        input_count++;
        extend_one_base_system();
    }

    fclose(in);
    fclose(out);

    end_time = clock();
    cpu_seconds = (double)(end_time - start_time) / CLOCKS_PER_SEC;

    printf("extendRS finished.\n");
    printf("Input systems read: %d\n", input_count);
    printf("Unique output systems written: %d\n", keep_count);
    printf("CPU process time: %.3f seconds\n", cpu_seconds);

    if (error_flag) {
        return 1;
    } else {
        return 0;
    }
}


==> anc/veriFIVE.c <==
#include <stdio.h>
#include <time.h>

#define NELEM 5
#define NROW (NELEM - 1)
#define NSYS 7776
#define NFLAG 16
#define NTUPLE 120

int error_flag = 0;

int rot[NELEM][NROW];

int perm3[6][3];
int perm5[NTUPLE][NELEM];
int perm5_count = 0;

long CF[NFLAG][NFLAG];

int dist_p0[NELEM + 1];

int violations = 0;
int best_value = 0;
int best_code = 0;

/*
   The certificate vector, written in the lexicographic order of
   the sixteen rooted flags.
*/

int s[NFLAG] = {-1, 0, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 0, 1};


/* ------------------------------------------------------------ */
/* Enumeration tables                                           */
/* ------------------------------------------------------------ */

void build_perm3(void)
{
    int idx = 0;

    /*
       The six permutations of the three symbols 0,1,2,
       in lexicographic order.
    */

    for (int a = 0; a < 3; a++) {
        for (int b = 0; b < 3; b++) {
            for (int c = 0; c < 3; c++) {
                if (a != b && a != c && b != c) {
                    perm3[idx][0] = a;
                    perm3[idx][1] = b;
                    perm3[idx][2] = c;
                    idx++;
                }
            }
        }
    }
}

void build_perm5(void)
{
    int t[NELEM];

    /*
       All 5! = 120 ordered tuples (v0,v1,v2,x,y) of the five elements.
       The first three entries are the roots, the last two are the
       extension elements.
    */

    for (t[0] = 0; t[0] < NELEM; t[0]++) {
        for (t[1] = 0; t[1] < NELEM; t[1]++) {
            if (t[1] == t[0]) continue;

            for (t[2] = 0; t[2] < NELEM; t[2]++) {
                if (t[2] == t[0] || t[2] == t[1]) continue;

                for (t[3] = 0; t[3] < NELEM; t[3]++) {
                    if (t[3] == t[0] || t[3] == t[1] || t[3] == t[2]) continue;

                    for (t[4] = 0; t[4] < NELEM; t[4]++) {
                        if (t[4] == t[0] || t[4] == t[1] || t[4] == t[2]
                            || t[4] == t[3]) continue;

                        for (int k = 0; k < NELEM; k++) {
                            perm5[perm5_count][k] = t[k];
                        }

                        perm5_count++;
                    }
                }
            }
        }
    }
}

void build_system(int code)
{
    int other[NROW];

    /*
       At each element the four remaining elements are listed in
       increasing order, the smallest one is fixed in the first
       position, and the other three are permuted in one of the six
       possible ways.  The five choices are independent, so the code
       0 <= code < 6^5 = 7776 runs over all labelled rotation systems
       on five elements.  No consistency or realizability test is made.
    */

    for (int v = 0; v < NELEM; v++) {
        int len = 0;
        int d = code % 6;

        code /= 6;

        for (int x = 0; x < NELEM; x++) {
            if (x != v) {
                other[len] = x;
                len++;
            }
        }

        rot[v][0] = other[0];

        for (int k = 0; k < 3; k++) {
            rot[v][k + 1] = other[1 + perm3[d][k]];
        }
    }
}


/* ------------------------------------------------------------ */
/* Basic rotation-system operations                             */
/* ------------------------------------------------------------ */

int orientation(int v, int a, int b, int c)
{
    int q[3];
    int qlen = 0;
    int idx = 0;

    /*
       The elements a, b, c are distinct and different from v.
       This function returns 0 if they occur in the cyclic order
       (a,b,c) at v, and 1 otherwise.  Equivalently, it returns 0
       iff b appears immediately after a in the induced cyclic
       order on {a,b,c}.
    */

    for (int i = 0; i < NROW; i++) {
        if (rot[v][i] == a || rot[v][i] == b || rot[v][i] == c) {
            q[qlen] = rot[v][i];
            qlen++;
        }
    }

    for (int i = 0; i < 3; i++) {
        if (q[i] == a) {
            idx = i;
        }
    }

    if (q[(idx + 1) % 3] == b) {
        return 0;
    } else {
        return 1;
    }
}

int planar_quad(int a, int b, int c, int d)
{
    int e0, e1, e2, e3;

    /*
       This function assumes a < b < c < d.
       Planar means alternating types:
       0,1,0,1 or 1,0,1,0.
    */

    e0 = orientation(a, b, c, d);
    e1 = orientation(b, a, c, d);
    e2 = orientation(c, a, b, d);
    e3 = orientation(d, a, b, c);

    if (e0 == e2 && e1 == e3 && e0 != e1) {
        return 1;
    } else {
        return 0;
    }
}

int count_planar(void)
{
    int total = 0;

    /*
       This is p0(F), the number of planar four-subsets.
    */

    for (int a = 0; a < NELEM; a++) {
        for (int b = a + 1; b < NELEM; b++) {
            for (int c = b + 1; c < NELEM; c++) {
                for (int d = c + 1; d < NELEM; d++) {
                    total += planar_quad(a, b, c, d);
                }
            }
        }
    }

    return total;
}


/* ------------------------------------------------------------ */
/* Rooted flags and the matrix C_F                              */
/* ------------------------------------------------------------ */

int flag_index(int q[4])
{
    int eps[4];
    int index = 0;

    /*
       The array q holds the four elements of the flag in the order
       given by their new labels, that is, q[0] -> 0, q[1] -> 1,
       q[2] -> 2 and q[3] -> 3.

       At the element carrying the new label w, let the other three
       new labels in increasing order be o[0] < o[1] < o[2].  The
       type eps[w] is 0 if the corresponding old elements occur in
       this cyclic order at q[w], and 1 otherwise.

       The vector (eps[0],eps[1],eps[2],eps[3]) determines the flag,
       and the sixteen flags are ordered lexicographically.
    */

    for (int w = 0; w < 4; w++) {
        int o[3];
        int len = 0;

        for (int u = 0; u < 4; u++) {
            if (u != w) {
                o[len] = u;
                len++;
            }
        }

        eps[w] = orientation(q[w], q[o[0]], q[o[1]], q[o[2]]);
    }

    for (int w = 0; w < 4; w++) {
        index = 2 * index + eps[w];
    }

    return index;
}

void build_CF(void)
{
    int q[4];

    for (int i = 0; i < NFLAG; i++) {
        for (int j = 0; j < NFLAG; j++) {
            CF[i][j] = 0;
        }
    }

    /*
       For each of the 120 ordered tuples (v0,v1,v2,x,y) we record the
       ordered pair of rooted flags induced on {v0,v1,v2,x} and on
       {v0,v1,v2,y}.
    */

    for (int t = 0; t < NTUPLE; t++) {
        int i, j;

        q[0] = perm5[t][0];
        q[1] = perm5[t][1];
        q[2] = perm5[t][2];

        q[3] = perm5[t][3];
        i = flag_index(q);

        q[3] = perm5[t][4];
        j = flag_index(q);

        CF[i][j]++;
    }
}

long t_value(void)
{
    long total = 0;

    /*
       t(F) = s^T C_F s, computed in exact integer arithmetic.
    */

    for (int i = 0; i < NFLAG; i++) {
        for (int j = 0; j < NFLAG; j++) {
            total += (long) s[i] * (long) s[j] * CF[i][j];
        }
    }

    return total;
}

int check_CF(void)
{
    long total = 0;

    /*
       Two consistency checks on C_F: its entries sum to 120, and it
       is symmetric because interchanging x and y transposes it.
    */

    for (int i = 0; i < NFLAG; i++) {
        for (int j = 0; j < NFLAG; j++) {
            total += CF[i][j];

            if (CF[i][j] != CF[j][i]) {
                return 0;
            }
        }
    }

    if (total != NTUPLE) {
        return 0;
    }

    return 1;
}


/* ------------------------------------------------------------ */
/* Main                                                         */
/* ------------------------------------------------------------ */

int main(int argc, char *argv[])
{
    clock_t start_time;
    clock_t end_time;
    double cpu_seconds;

    if (argc != 1) {
        printf("Usage:\n");
        printf("  ./veriFIVE\n");
        printf("\n");
        printf("Meaning:\n");
        printf("  checks 36 p0(F) + t(F) <= 120 for every one of the\n");
        printf("  6^5 = 7776 labelled rotation systems F on five elements\n");
        return 0;
    }

    (void) argv;

    start_time = clock();

    build_perm3();
    build_perm5();

    if (perm5_count != NTUPLE) {
        printf("ERROR: built %d ordered tuples instead of %d.\n",
               perm5_count, NTUPLE);
        return 1;
    }

    for (int k = 0; k <= NELEM; k++) {
        dist_p0[k] = 0;
    }

    for (int code = 0; code < NSYS; code++) {
        int p0;
        long t;
        long value;

        build_system(code);

        p0 = count_planar();
        dist_p0[p0]++;

        build_CF();

        if (!check_CF()) {
            printf("ERROR: C_F failed its consistency check at code %d.\n",
                   code);
            error_flag = 1;
            break;
        }

        t = t_value();
        value = 36 * (long) p0 + t;

        if (value > 120) {
            violations++;
        }

        if (code == 0 || value > best_value) {
            best_value = (int) value;
            best_code = code;
        }
    }

    end_time = clock();
    cpu_seconds = (double)(end_time - start_time) / CLOCKS_PER_SEC;

    if (error_flag) {
        return 1;
    }

    printf("veriFIVE finished.\n");
    printf("Labelled five-element rotation systems examined: %d\n", NSYS);
    printf("Maximum of 36 p0(F) + t(F): %d (first attained at code %d)\n",
           best_value, best_code);
    printf("Violations of 36 p0(F) + t(F) <= 120: %d\n", violations);
    printf("\n");

    printf("Distribution according to p0(F):\n");
    printf("  p0(F)");

    for (int k = 0; k <= NELEM; k++) {
        printf("%8d", k);
    }

    printf("\n");
    printf("  #F   ");

    for (int k = 0; k <= NELEM; k++) {
        printf("%8d", dist_p0[k]);
    }

    printf("\n\n");
    printf("CPU process time: %.3f seconds\n", cpu_seconds);

    if (violations == 0) {
        return 0;
    } else {
        return 1;
    }
}

